Evidence for CP violation in time-integrated D0 -> h-h+ decay rates

A search for time-integrated CP violation in D0 -> h-h+ (h=K, pi) decays is presented using 0.62 fb^-1 of data collected by LHCb in 2011. The flavor of the charm meson is determined by the charge of the slow pion in the D*+ -> D0 pi+ and D*- -> D0bar pi- decay chains. The difference in CP asymmetry between D0 -> K-K+ and D0 -> pi-pi+, Delta ACP = ACP(K-K+) - ACP(pi-pi+), is measured to be [-0.82 \pm 0.21(stat.) \pm 0.11(syst.)]%. This differs from the hypothesis of CP conservation by 3.5 standard deviations.

==> make.sh <==
#! /bin/sh

MAIN=$1

rm $MAIN.aux
rm $MAIN.bbl
rm $MAIN.blg
rm $MAIN.log
rm $MAIN.pdf
rm $MAIN"Notes.bib"

pdflatex $MAIN && pdflatex $MAIN && bibtex $MAIN && bibtex $MAIN && pdflatex $MAIN && pdflatex $MAIN

